A Correlated Search for Local Dwarf Galaxies in GALFA-HI and Pan-STARRS

In recent years, ultrafaint dwarf (UFD) galaxies have been found through systematic searches of large optical surveys. However, the existence of Leo T, a nearby gas-rich dwarf, suggests that there could be other nearby UFDs that are optically obscured but have gas detectable at nonoptical wavelengths. With this in mind, we perform a search of the full Galactic Arecibo $L-$band Feed Array HI (GALFA-HI) survey, a radio survey which covers one-third of the sky at velocities $-650 < V_{\rm{LSR}} < +650 \; \rm{km} \; \rm{s^{-1}}$, for neutral hydrogen sources. We are able to probe regions of the sky at lower Galactic latitudes and smaller $|V_{LSR}|$ compared to previous explorations. We use the Source Finding Application (SoFiA) on GALFA-HI and select all sources with similar properties to Leo T and other local dwarf galaxies. We find 690 dwarf galaxy candidates, one of which is particularly promising and likely a new galaxy near the Galactic plane ($b=-8^{\circ}$) that is comparable in velocity width and HI-flux to other recently discovered local volume galaxies. We find we are sensitive to Leo T-like objects out to $1 \; \rm{Mpc}$ at velocities clear from background HI emission. We check each candidate's corresponding optical fields from Pan-STARRS and fit stars drawn from isochrones, but find no evidence of stellar populations. We thus find no other Leo T-like dwarfs within $500 \; \rm{kpc}$ of the Milky Way in the one-third of the sky covered by the GALFA-HI footprint and discuss our nondetection in a cosmological context.

==> anc/Table2.txt <==
Title: A Correlated Search for Local Dwarf Galaxies in GALFA-HI and Pan-STARRS
Authors: DeFelippis D., Putman M., Tollerud E. 
Table: Partial source list sorted by increasing Galactic longitude
================================================================================
Byte-by-byte Description of file: Table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---     ID     Galaxy identifier (1)
  18- 19 I2     h       RAh    Hour of Right Ascension (J2000)
  21- 22 I2     min     RAm    Minute of Right Ascension (J2000)
  24- 25 I2     s       RAs    Second of Right Ascension (J2000)
      27 A1     -       DE-    Sign of Declination (J2000)
  28- 29 I2     deg     DEd    Degree of Declination (J2000)
  31- 32 I2     arcmin  DEm    Arcminute of Declination (J2000)
  34- 35 I2     arcsec  DEs    Arcsecond of Declination (J2000)
  37- 39 F3.1   arcsec  Size   Major axis of fitted ellipse (2)
  41- 43 I3     ---     SNR    Signal to noise ratio (3)
  45- 49 F5.2   Jy.km/s Fint   Integrated source flux (3)
  51- 54 F4.2   K       TB     Peak brightness temperature (4)
  56- 57 I2     km/s    w50    Line width at 50% peak flux density
  59- 62 I4     km/s    vLSR   Local Standard of Rest velocity (5)
--------------------------------------------------------------------------------
Note (1): A string containing (1) the Galactic longitude, (2) the Galactic 
          latitude (both in degrees), and (3) the local standard of rest 
          velocity in km/s.
Note (2): Fitted to all pixels in the source that are {>=} 3-sigma above the 
          local noise level (identical to ell3s_maj in SoFiA).
Note (3): Integrated over the entire velocity spectrum.
Note (4): Identical to f_peak in SoFiA.
Note (5): At the source's flux-weighted center.
--------------------------------------------------------------------------------
000.12+75.05-034 13 44 18 +18 25 34 5.0  44  0.83 0.59 18  -34 
000.68+72.41-029 13 53 26 +16 55 19 4.2  36  0.64 0.5  18  -29 
001.51+59.47+015 14 35 36 +09  2  7 5.0  40  1.31 1.03 20   15 
002.70+70.81-035 14  0 19 +16 27 45 5.2  64  1.41 0.81 12  -35 
003.89+68.38-062 14  9 29 +15 21  7 7.3  80  3.14 0.98 14  -62 
004.01+54.40-050 14 54 58 +06 54 13 6.1  69  3.17 1.05 21  -50 
004.27+57.23-059 14 46 19 +08 46  5 5.8  51  1.61 1.0  13  -59 
004.43+41.74-050 15 35 23 -00 45 48 5.5  70  1.98 0.75 15  -50 
004.46+58.24-068 14 43 19 +09 27 47 4.8  38  0.93 0.83 12  -68 
006.80+58.39-028 14 45 50 +10 32  3 4.5  35  0.75 0.58 11  -28 
008.11+57.47-066 14 50 29 +10 34 34 4.8  55  1.76 1.07 15  -66 
009.25+48.01+026 15 23 28 +05 43 25 7.4  67  3.09 0.89 21   26 
009.29+69.03-043 14 11 48 +17 20 25 5.2  52  0.97 0.59 15  -43 
010.87+40.15-080 15 52  2 +02 12 24 4.5  39  0.89 0.91 14  -80 
011.12+78.56-030 13 37 23 +22 25  4 5.5  52  1.23 0.64 17  -30 
011.16+65.26-034 14 26 51 +16  1  8 7.7  52  1.76 0.74 17  -34 
011.22+46.92-032 15 30  6 +06 12 42 5.1  49  0.92 0.6  13  -32 
011.41+64.80-042 14 28 42 +15 52 38 6.6  55  1.92 0.81 15  -42 
011.75+67.90+060 14 17 48 +17 32 49 6.6  98  3.2  1.03 15   60 
011.82+62.63-028 14 36 51 +14 55 35 5.4  52  1.67 0.9  19  -28 
013.44+72.38-039 14  2 14 +20  9 42 4.9  50  0.91 0.6  14  -39 
013.69+56.56-039 15  0 21 +12 38 34 4.4  48  1.31 0.93 15  -39 
013.85+59.88-034 14 48 41 +14 23 10 4.0  42  0.85 0.65 19  -34 
014.24+64.53-070 14 32 10 +16 48  5 5.2  78  1.39 0.6  15  -70 
014.27+45.64-033 15 39  1 +07 17 32 4.6  56  1.49 0.7  19  -33 
014.69+32.61+035 16 23 59 +00 37 59 6.8  53  2.07 1.01 11   35 
015.43+45.53-038 15 41  7 +07 55 43 5.0  50  1.34 0.89 11  -38 
015.50+49.85-039 15 26  9 +10 10 25 4.6  34  0.9  0.73 12  -39 
015.67+45.13-083 15 42 52 +07 51 58 5.1  38  1.04 0.64 14  -83 
015.68+55.61-086 15  5 59 +13  7 58 4.1  33  0.64 0.82 14  -86 
015.84+29.60+037 16 36 16 -00  7 27 4.4  42  1.21 0.88 12   37 
017.05+72.31-026 14  4 29 +21  7 28 4.2  39  0.81 0.53 15  -26 
017.61+47.16-151 15 38 29 +10  2 38 6.0 116  3.36 0.9  19 -151 
018.41+55.01-026 15 11 11 +14 13  6 4.8  38  0.96 0.78 15  -26 
018.59+67.19-036 14 25 24 +19 33 53 5.5  63  1.36 0.53 18  -36 
019.23+46.80-067 15 41 54 +10 50 34 4.3  31  0.51 0.61 10  -67 
019.33+47.74-029 15 38 39 +11 20 40 4.7  51  1.07 0.73 12  -29 
019.66+47.91-032 15 38 28 +11 37 14 6.7  93  3.16 0.84 13  -32 
019.73+69.52-050 14 16 57 +20 51 26 7.3  66  2.39 0.63 16  -50 
019.77+57.49-031 15  3 22 +15 59 52 6.2  34  0.79 0.77 10  -31 
020.73+44.79+020 15 51  9 +10 49 23 5.4  47  1.82 1.69 13   20 
020.94+46.23-030 15 46 14 +11 37  4 7.1  82  4.85 1.22 19  -30 
020.94+47.07-047 15 43 10 +12  0  3 7.3  94  3.73 1.17 12  -47 
021.08+72.86-039 14  4 10 +22 27 00 7.5  68  2.45 0.66 22  -39 
023.01+64.53-071 14 38 47 +20 13 38 5.9  66  1.54 0.73 11  -71 
023.09+21.66-047 17 16 52 +01 32 40 6.2  60  2.64 1.23 17  -47 
023.48+17.51-097 17 32  7 -00  7 35 4.5  43  1.29 0.96 12  -97 
023.57+29.32+054 16 50 40 +05 34  2 6.5  73  2.84 0.96 20   54 
023.63+69.78-038 14 17 56 +22 13 10 7.2  56  1.61 0.89 12  -38 
024.15+69.63-053 14 18 47 +22 20 32 6.7  58  1.68 0.72 13  -53 
024.25+17.10-147 17 34 59 +00 19 40 6.6  77  3.27 1.18 15 -147 
024.30+18.22-097 17 31  7 +00 53 47 6.2  77  2.74 1.15 14  -97 
024.54+23.31+063 17 13 36 +03 30 28 6.4  88  3.09 1.62 10   63 
024.86+24.05+068 17 11 31 +04  6 42 5.2  57  2.16 0.91 26   68 
024.97+18.03-105 17 33  0 +01 22 24 7.7 120  6.93 1.53 16 -105 
025.00+52.91-032 15 25 53 +16 50 17 6.7  96  2.98 1.1  21  -32 
025.04+30.16+029 16 50  6 +07  5 34 5.3  75  2.46 1.37 11   29 
025.15+15.18+099 17 43 24 +00 10 38 6.9  88  3.17 1.39 14   99 
025.21+46.20-038 15 51 36 +14 15 38 6.3  64  2.15 0.98 15  -38 
025.29+17.73-104 17 34 38 +01 29 37 4.9  51  1.67 1.09 11 -104 
025.64+17.74-105 17 35 14 +01 47 34 4.8  49  1.48 0.92 16 -105 
026.01+66.49-060 14 32 37 +22  2 39 4.4  36  0.64 0.55 18  -60 
026.10+56.88-041 15 11 24 +18 54 26 4.4  45  0.81 0.68 14  -41 
026.32+64.54-052 14 40 46 +21 34 16 7.5  57  1.92 0.65 21  -52 
026.38+21.11+055 17 24 35 +03 59 19 5.1  47  1.15 0.87 10   55 
026.47+37.28+032 16 26 23 +11 20 00 4.7  48  1.09 0.98 11   32 
026.55+64.28-026 14 41 59 +21 35  6 5.6  48  1.0  0.75 12  -26 
026.85+16.37+048 17 42 14 +02 11  3 4.3  52  1.54 1.17 12   48 
027.22+16.94+073 17 40 51 +02 45 25 4.4  57  1.81 1.09 22   73 
027.30+51.27-037 15 34 30 +17 31 25 4.7  35  0.61 0.64 12  -37 
027.33+26.01+084 17  8 40 +07  0  4 6.8  88  3.8  1.08 11   84 
027.68+26.39+090 17  7 53 +07 27  8 4.4  75  2.15 1.78 15   90 
027.79+27.64+058 17  3 32 +08  5 40 7.5 104  4.41 1.21 16   58 
027.82+20.27+080 17 30  3 +04 47 34 5.0  49  1.32 1.05 10   80 
028.01+24.49+039 17 15 16 +06 51 48 5.1  81  3.19 1.24 13   39 
028.11+31.76+057 16 49  2 +10  9 40 5.0  50  1.5  1.06 16   57 
028.14+10.28+096 18  6 10 +00 28 23 5.3  57  2.09 1.15 14   96 
028.19+19.01+077 17 35 12 +04 31 58 5.2  47  1.15 1.03 11   77 
028.35+30.97+067 16 52 18 +10  0 22 7.2  92  4.37 0.97 17   67 
028.38+11.22+053 18  3 15 +01  6 43 6.8  69  2.72 1.23 10   53 
028.41+18.82-107 17 36 16 +04 37 51 5.5  53  1.71 0.86 18 -107 
028.94+16.12-118 17 46 49 +03 51  5 6.6  93  3.79 1.32 14 -118 
029.19+43.00-080 16  8 28 +15 34 19 4.5  43  0.95 0.83 11  -80 
029.41+24.14+065 17 18 49 +07 51  6 4.1  36  0.67 0.99 11   65 
029.64+16.59-071 17 46 23 +04 39 37 5.0  49  1.27 0.95 13  -71 
030.00+15.42-142 17 51 10 +04 26 31 4.3  52  1.52 0.94 18 -142 
030.00+28.99-042 17  2  3 +10 26 18 5.9  53  1.73 0.86 11  -42 
030.55+35.04-051 16 40 23 +13 23  9 4.4  35  0.62 1.06 11  -51 
030.75+36.86+029 16 33 46 +14 16 12 4.1  57  1.37 1.25 11   29 
030.86+13.74-046 17 58 42 +04 25  1 4.2  51  1.42 0.89 14  -46 
031.46+16.98+084 17 48  7 +06 23 14 5.4  62  1.75 0.96 18   84 
031.72+39.47-039 16 25  2 +15 58 49 5.6  66  1.87 0.84 18  -39 
031.79+30.03+071 17  0 54 +12 17 21 4.1  38  0.77 0.99 11   71 
031.95+36.70+055 16 35 57 +15  5  9 4.5  53  1.37 0.91 13   55 
031.96+04.86-082 18 32 23 +01 20 48 4.4  42  1.24 0.93 11  -82 
032.21+17.04+044 17 49 11 +07  3 26 7.8 106  5.82 1.62 16   44 
032.24+36.91+032 16 35 31 +15 22 53 7.3  97  3.98 1.41 15   32 
032.46+36.03+033 16 39  9 +15 12 15 4.0  35  0.74 0.81 12   33 
032.56+34.97-043 16 43 21 +14 52  7 4.5  36  0.8  1.06 13  -43 
032.66+14.24+051 18  0  4 +06 12  4 4.6  62  2.0  1.09 12   51 
033.10+28.88+056 17  7  5 +12 51 33 4.9  53  1.54 1.03 15   56 
033.70+13.68-066 18  3 53 +06 51 47 7.9  93  3.71 1.09 10  -66 
033.72+28.40+057 17  9 48 +13  9 17 5.8  63  1.75 1.11 11   57 
033.73+24.95+080 17 22 42 +11 44 51 5.1  60  1.85 0.96 11   80 
033.77+17.59+059 17 49 49 +08 38  2 4.9  65  2.07 0.9  18   59 
034.21+27.68-021 17 13 14 +13 15 34 4.5  82  2.51 1.27 12  -21 
034.27+25.26+106 17 22 23 +12 19  6 6.1  72  2.18 0.96 13  106 
034.40+30.18-027 17  4  4 +14 25  3 7.1  73  2.86 0.94 12  -27 
034.66+15.67-129 17 58 20 +08 34  9 7.0  82  3.25 1.2  15 -129 
035.04+56.68-038 15 18 32 +23 30 56 5.7  56  1.4  0.74 10  -38 
035.17-00.40+123 18 56 56 +01 48 21 5.6  83  4.97 3.06 17  123 
035.23+08.67+096 18 24 37 +05 58 00 5.2  87  3.29 1.76 12   96 
035.57+05.84+127 18 35 24 +05  0 16 4.9  53  1.56 0.86 14  127 
035.66+29.91-043 17  6 52 +15 18 43 6.5  51  1.62 0.77 17  -43 
035.72+27.43+068 17 16 23 +14 23 29 5.9  65  2.09 0.96 13   68 
035.91+10.19+069 18 20 21 +07 14 56 5.1  75  3.52 2.22 18   69 
035.92+27.66-031 17 15 48 +14 38 16 4.6  51  1.26 0.93 11  -31 
036.31+21.91-125 17 38  3 +12 38 12 7.8  97  3.72 1.04 13 -125 
036.37+17.87+043 17 53  6 +10 59 39 6.1  85  3.8  1.39 14   43 
036.51+15.96-041 18  0 23 +10 17 59 5.3  50  1.17 0.77 13  -41 
037.03+23.21-114 17 34 18 +13 46 37 7.5  92  4.28 0.85 19 -114 
037.27+16.76-061 17 58 43 +11 18  2 5.3  56  1.57 0.82 19  -61 
037.54+11.00+063 18 20 18 +09  2 36 4.3  56  1.74 1.65 10   63 
037.68+23.44-130 17 34 25 +14 25  3 7.2 105  4.43 1.06 15 -130 
037.68+55.47-050 15 25 12 +24 40  4 5.0  46  1.15 0.63 19  -50 
037.73+36.97-053 16 41 55 +19 29 56 4.2  58  0.72 0.52 15  -53 
037.77+55.24-063 15 26 14 +24 40 20 7.4  80  3.16 0.79 15  -63 
037.88+10.29-299 18 23 28 +09  1 36 5.6 109  4.09 1.25 15 -299 
038.21+14.85+074 18  7 20 +11 18 27 5.7  86  2.62 1.12 11   74 
038.57+05.40-326 18 42 23 +07 28 22 5.1  66  1.83 1.05 13 -326 
038.59+19.52-118 17 50 35 +13 35 46 4.2  47  1.11 0.8  17 -118 
038.62+69.58-023 14 23 23 +27 15 54 5.8  54  1.44 0.75 15  -23 
038.96+20.50-101 17 47 31 +14 18 43 4.6  57  1.46 0.87 15 -101 
039.14+30.50+048 17  9 18 +18 19 15 7.5  77  3.25 1.23 11   48 
039.94+00.55-289 19  2 18 +06 28 59 7.2  82  4.03 1.02 17 -289 
039.96+70.39-027 14 19 55 +27 46 54 7.1  61  2.06 0.74 18  -27 
040.04+17.95-061 17 58 50 +14 11 40 7.3  67  2.31 0.84 14  -61 
040.08+03.39+099 18 52 23 +07 54 27 7.9 186 15.61 2.87 17   99 
040.14-05.91+102 19 25 39 +03 40 29 4.6  66  2.2  1.07 19  102 
040.28+27.42-025 17 22 54 +18  7  2 6.9  90  4.08 1.29 20  -25 
040.43+23.88-154 17 36 51 +16 54  7 4.7  62  0.93 0.62 13 -154 
040.62+21.75-107 17 45 19 +16 13 56 4.9  54  1.5  0.83 21 -107 
040.64+70.92-022 14 17 34 +28  1 48 7.6  65  2.69 0.71 16  -22 
040.86+52.99-043 15 37 38 +25 58 31 4.5  40  0.83 0.71 14  -43 
041.04-00.22-093 19  7  5 +07  6 27 5.2  89  4.72 2.37 17  -93 
041.09+18.94-130 17 56 46 +15 30 56 4.8  49  1.08 0.82 12 -130 
041.12+18.71-104 17 57 41 +15 26 43 7.9 120  5.56 1.11 18 -104 
041.16+51.37-057 15 44 50 +25 49 45 5.5  45  0.99 0.73 10  -57 
041.44-16.34+110 20  4 54 -00  6 32 6.2  82  4.12 1.69 11  110 
041.48+53.84-043 15 34 13 +26 29 53 5.2  44  0.91 0.65 13  -43 
041.70+25.59-017 17 32  3 +18 37  7 6.4 113  4.22 1.26 11  -17 
041.77+21.98-025 17 46 12 +17 18 23 7.0  97  3.89 1.34 11  -25 
041.87-14.92+103 20  0 41 +00 55 55 7.2 104  6.32 1.68 36  103 
042.02+70.06-041 14 21 31 +28 27 43 6.0  35  0.81 0.59 16  -41 
042.23-18.43+089 20 13 43 -00 26 31 7.6 154 10.69 1.73 14   89 
042.48+09.76-090 18 33 27 +12 52 16 6.0  60  1.78 0.85 12  -90 
042.82-13.97-303 19 59  7 +02 11 26 4.1  50  1.18 0.86 11 -303 
042.94+55.74-067 15 26 23 +27 38 23 7.6  91  2.74 1.22 11  -67 
043.04-14.95+073 20  2 59 +01 54 19 7.1 110  5.96 1.59 13   73 
043.20+31.09-041 17 12  6 +21 47 55 7.5  61  1.78 0.81 14  -41 
043.30+07.85-322 18 41 59 +12 45 59 5.9  94  3.26 1.04 18 -322 
043.36+42.35-055 16 25 16 +25 13 42 4.2  44  0.64 0.79 11  -55 
043.45+51.31-048 15 46 21 +27 13 18 4.5  39  0.68 0.76 11  -48 
043.49+25.40-105 17 35 20 +20  3 21 5.7  83  1.56 0.66 15 -105 
043.60+45.96-070 16  9 55 +26 15 13 5.6  48  0.93 0.81 10  -70 
043.77+67.60-062 14 32 49 +29  2  7 7.4  62  2.02 0.78 16  -62 
043.89+16.67-082 18  9 54 +17  1 54 6.1  87  2.73 0.86 13  -82 
044.00-00.18+097 19 12 29 +09 45 26 6.5 121 10.24 2.71 21   97 
044.21+57.72-049 15 17 54 +28 35 15 5.0  46  1.01 0.73 12  -49 
044.82-08.53-032 19 43 45 +06 31 31 4.4  52  1.26 0.88 11  -32 
045.01-21.85+081 20 30 43 +00 10 53 4.1  45  1.28 0.93 13   81 
045.06+47.02-042 16  6 12 +27 27 24 5.7  35  0.72 0.66 21  -42 
045.87-18.52+073 20 20 45 +02 31 24 5.9  93  4.28 1.18 21   73 
046.06-20.18+082 20 26 51 +01 51 31 4.4  55  1.47 0.96 14   82 
046.10-09.25+082 19 48 46 +07 17 17 6.1  82  3.78 0.99 27   82 
046.21-02.31+093 19 24 20 +10 42 50 5.1  67  3.41 1.73 11   93 
046.36+15.10-070 18 20  0 +18 33 52 7.1 133  6.0  1.74 17  -70 
046.52-22.00+088 20 34  3 +01 19 10 7.1 115  6.6  1.13 22   88 
046.84-22.06+079 20 34 51 +01 32 55 6.4  87  4.25 1.16 22   79 
046.85+29.92-071 17 21 20 +24 23 41 4.0  52  0.75 0.7  11  -71 
046.99+28.07-060 17 29 11 +23 54 38 4.1  45  0.78 0.66 12  -60 
047.03+29.07-093 17 25  7 +24 16 15 4.6  56  1.09 0.78 10  -93 
047.17+26.57-070 17 35 36 +23 33 33 6.6  89  2.94 0.83 12  -70 
047.26-17.97+078 20 21 28 +03 56 54 7.6  87  4.04 1.08 10   78 
047.31+26.33-148 17 36 46 +23 35 51 6.8  76  2.41 0.78 17 -148 
047.36+18.97-128 18  6 29 +20 58 21 5.1  79  1.67 1.03 11 -128 
047.44-19.67-021 20 27 42 +03 13 55 5.0  64  1.88 1.02 11  -21 
047.47+33.04-079 17  8 57 +25 50 39 5.4  68  1.35 0.78 12  -79 
047.56+27.33-043 17 32 58 +24  8 54 6.5  80  2.39 0.89 31  -43 
047.56-22.71+102 20 38 25 +01 47 22 5.2  69  2.28 1.23 14  102 
047.71+24.19-154 17 46  5 +23 11 40 5.1  70  1.66 0.83 14 -154 
047.72+28.16-163 17 29 45 +24 32 49 5.0  61  1.31 0.77 11 -163 
047.81+29.06-092 17 26  6 +24 54 48 4.5  41  0.75 0.65 14  -92 
047.98+45.68-029 16 13 53 +29 11  1 4.5  50  0.97 0.76 14  -29 
048.00-14.40-063 20 10 31 +06 21 32 4.5  43  1.04 0.92 14  -63 
048.35+20.50-026 18  1 56 +22 25 12 4.3  45  0.84 0.86 11  -26 
048.61+23.89-128 17 48 33 +23 52  6 5.3  47  0.97 0.66 11 -128 
048.71+31.64-067 17 16 14 +26 26  5 6.1  57  1.39 0.59 14  -67 
048.97+18.24-103 18 11 57 +22  6 14 7.6 163  6.87 1.25 16 -103 
049.04+22.77-115 17 53 45 +23 50  6 6.0 100  2.98 1.22 19 -115 
049.04+55.35-067 15 29 50 +31  1 59 4.4  38  0.62 0.57 13  -67 
049.42+46.00-063 16 13 11 +30 13 37 4.4  46  1.1  0.69 17  -63 
049.66+23.73-052 17 50 41 +24 42 24 5.1  63  1.19 0.76 11  -52 
049.85+19.11-096 18  9 50 +23 12 16 5.3  87  1.82 0.84 13  -96 
050.02+48.49-068 16  2 00 +30 58 57 5.5  48  1.1  0.7  17  -68 
050.06+23.30-160 17 53  1 +24 54 10 4.1  55  1.14 0.91 16 -160 
050.09-08.95-010 19 55 35 +10 51 31 6.5  90  4.42 2.07 19  -10 
050.13+23.57-141 17 52  1 +25  3 39 6.4  80  2.22 0.86 17 -141 
050.33+30.71-059 17 22  2 +27 29 56 4.2  38  0.68 0.81 16  -59 
050.41+29.63-103 17 26 48 +27 14 52 6.2  64  1.7  0.82 14 -103 
050.46+44.66-039 16 19 51 +30 44 37 6.1  55  1.54 0.75 10  -39 
050.46+67.36-101 14 33 34 +31 36 13 4.5  34  0.52 0.69 13 -101 
050.59-23.49+069 20 46 51 +03 46 32 7.1 125  5.04 1.66 10   69 
050.62+20.02-123 18  7 18 +24 13  7 5.1  66  1.84 0.86 19 -123 
050.68-19.13-026 20 32  8 +06  8  2 6.6  60  2.62 1.05 31  -26 
050.69+30.58-096 17 23  1 +27 45 13 4.8  48  0.89 0.72 16  -96 
050.73+16.24-055 18 22 45 +22 52  7 5.6  59  1.48 0.95 10  -55 
050.85+18.86-107 18 12 23 +23 59 27 7.7 105  3.91 1.1  15 -107 
050.94+21.79-031 18  0 31 +25  8 12 5.4  68  1.44 1.17 11  -31 
051.14-27.07-019 21  0  5 +02 18  1 5.1  66  2.33 0.99 12  -19 
051.19+26.32-157 17 41 54 +26 52 26 6.4  67  1.52 0.78 11 -157 
051.32-06.08-063 19 47 53 +13 21  3 6.7  72  2.48 0.89 13  -63 
051.97-06.02-028 19 49  1 +13 56 26 5.1  61  1.96 1.01 12  -28 
052.00-30.78+033 21 14 14 +00 56 17 4.1  61  1.8  1.29 14   33 
052.05+23.14-075 17 56 29 +26 34 13 6.5  79  2.37 0.77 18  -75 
052.05+24.13-056 17 52 19 +26 54 10 4.6  42  0.81 0.71 12  -56 
052.12+55.42-069 15 29 54 +32 46 47 7.3  75  2.22 0.72 14  -69 
052.18+29.81-117 17 28  3 +28 46  4 4.3  36  0.54 0.68 13 -117 
052.31-17.29+072 20 29  8 +08 25 27 4.8  42  0.8  0.83 11   72 
052.42+22.81-077 17 58 24 +26 46 36 6.8  69  1.86 0.82 17  -77 
052.75+31.96-111 17 19 11 +29 49 36 4.5  43  0.67 0.68 12 -111 
052.86+31.47-167 17 21 28 +29 47 22 5.5  54  1.2  0.81 13 -167 
052.89+29.66-092 17 29 28 +29 19  5 6.2  64  1.78 0.72 21  -92 
052.97+33.93-041 17 10 32 +30 29 55 5.8  58  1.25 1.02 30  -41 
053.22+15.13+046 18 31 20 +24 38 14 7.9  88  3.2  1.15 16   46 
053.24+30.38-155 17 26 41 +29 48 32 5.2  65  1.64 0.81 17 -155 
053.50+33.65-059 17 12 18 +30 51 31 7.2  69  2.04 0.65 11  -59 
053.54-21.32+051 20 45 22 +07 14 43 5.0  73  2.27 1.22 13   51 
053.70+47.43-068 16  8 14 +33 18 56 7.8  64  2.18 0.78 13  -68 
053.78+30.74-099 17 25 40 +30 21 13 4.9  51  0.99 0.71 14  -99 
053.78+53.07-074 15 41 13 +33 41 46 5.3  45  1.11 0.7  14  -74 
054.04+16.19-082 18 28 24 +25 46 58 6.5 118  3.47 1.05 14  -82 
054.27+36.37-035 17  0 34 +32  5  9 5.3  58  1.4  0.75 12  -35 
054.31+32.09-087 17 20  8 +31  8  8 4.6  50  0.92 0.57 13  -87 
054.48+29.94-093 17 30  1 +30 42 59 6.8  93  3.05 0.88 20  -93 
054.48+30.10-066 17 29 17 +30 45 51 6.2  92  2.95 0.89 20  -66 
054.49-29.81+054 21 15 43 +03 16 13 5.3  64  2.52 0.97 18   54 
054.63+39.81-074 16 44 44 +33  0 14 7.1  55  1.4  0.78 14  -74 
054.82-12.08-010 20 16 21 +13 14 14 7.6  96  3.84 2.26 13  -10 
054.85-15.35-040 20 27 45 +11 31 11 4.0  45  1.12 1.06 18  -40 
055.19+27.12-158 17 43 23 +30 31 41 4.5  69  1.39 0.84 15 -158 
055.33+55.22-067 15 30 50 +34 36 30 7.0  59  1.69 0.68 14  -67 
055.46-03.63+066 19 47 38 +18  9  4 7.2 116  5.5  2.47 11   66 
055.55-16.49+055 20 33  9 +11 27 58 7.1 133  6.39 2.45 21   55 
055.60+38.27-163 16 52 38 +33 29 15 6.4  66  1.92 0.79 12 -163 
055.64+30.71-079 17 27 47 +31 53 22 5.5  44  0.94 0.71 13  -79 
055.75-15.19+048 20 29  7 +12 20 18 7.4 110  4.85 1.68 11   48 
056.14+00.99-107 19 32  0 +21  0 46 7.0  65  2.83 1.11 12 -107 
056.37+29.42-080 17 34 26 +32  9 47 5.7  64  1.52 0.73 13  -80 
056.40+25.87-161 17 50 28 +31 11 10 6.2  67  1.57 0.71 15 -161 
056.43-36.95+090 21 42 53 +00 32 35 4.7  43  1.17 1.12 13   90 
056.72+03.71-216 19 22 52 +22 48 39 7.9  89  3.07 0.96 19 -216 
057.04-39.90+039 21 53 38 -00 46 49 4.1  45  1.2  1.24 15   39 
057.08-37.43+086 21 45 41 +00 41 15 6.7  82  3.22 1.18 17   86 
057.19+22.53-094 18  6 18 +30 49 28 6.1  92  2.9  0.9  20  -94 
057.20+66.06-043 14 38  0 +34 24 57 6.0  44  1.06 0.65 14  -43 
057.21+36.03-124 17  4 22 +34 20 41 5.9  56  1.52 0.83 15 -124 
057.25-33.72-025 21 33 56 +02 58  1 4.4  85  1.96 1.01 11  -25 
057.30+24.36-131 17 58 21 +31 30 33 5.9  57  1.4  0.94 15 -131 
057.38-15.44-049 20 33 31 +13 30 49 6.8  64  2.05 0.85 13  -49 
057.40-38.68+084 21 50 19 +00  9 51 4.9  52  1.49 0.96 10   84 
057.75+26.89-071 17 47 32 +32 38 37 6.2  65  1.87 0.85 16  -71 
057.76+29.82-177 17 34  2 +33 26  7 5.1  57  1.09 0.76 12 -177 
057.80+29.52-104 17 35 31 +33 23 32 5.4  67  1.83 0.85 16 -104 
057.95+25.96-132 17 52  0 +32 32 37 4.5  46  0.81 0.71 14 -132 
058.95+52.06-082 15 46  6 +36 50 46 4.3  32  0.59 0.76 11  -82 
059.17+67.49-091 14 30 26 +34 53  1 7.3  57  1.72 0.82 13  -91 
059.22+19.47-107 18 22 47 +31 34 27 4.6  61  1.61 0.95 19 -107 
059.37+30.52-188 17 32 24 +34 57 32 4.6  61  1.21 0.73 12 -188 
059.45+10.90-141 18 59 40 +28 27  9 7.4  79  2.31 1.02 19 -141 
059.75-32.54+051 21 35  8 +05 20 51 7.0  96  2.97 0.93 12   51 
059.83+21.01-075 18 16 52 +32 38 34 7.7 116  4.09 1.04 13  -75 
060.23-01.66+062 19 50 40 +23 14 57 5.4  73  2.29 1.77 10   62 
060.33+24.50-053 18  1 42 +34 10 49 4.7  38  0.77 0.74 11  -53 
060.35+19.91-079 18 22 36 +32 43 37 6.3  75  1.72 1.05 10  -79 
060.55-09.39-016 20 19 35 +19 25 53 7.4  65  2.37 1.49 11  -16 
060.60-13.40+048 20 33 42 +17 14 16 6.1 102  3.0  1.75 13   48 
060.73-37.98+069 21 54 23 +02 40 13 4.1  37  0.99 1.02 11   69 
060.87+20.05-088 18 22 46 +33 14  0 7.6  96  3.18 0.86 12  -88 
061.36-12.71+052 20 33  5 +18 14 28 5.5  59  2.02 1.0  11   52 
061.66+30.33-180 17 35 33 +36 50  1 4.7  45  0.89 0.81 14 -180 
062.07+65.85-066 14 36 51 +36 23 44 6.4  52  1.22 0.71 15  -66 
062.40+30.27-189 17 36 33 +37 26 24 4.8  59  1.36 1.02 11 -189 
062.64+22.75-082 18 12 56 +35 39 54 4.6  49  0.9  0.77 12  -82 
063.19+22.95-032 18 12 46 +36 12 26 6.0  71  2.59 0.91 26  -32 
063.20-09.68-081 20 26 48 +21 26 44 7.1  89  2.77 0.89 14  -81 
063.28-21.71-025 21  7 56 +14 25 36 6.0  76  2.23 1.05 12  -25 
063.29+69.77-067 14 17 38 +35 41 13 4.9  35  0.64 0.8  13  -67 
063.59+23.34-038 18 11 28 +36 40 42 7.7  69  2.04 1.08 11  -38 
063.79-40.80+053 22  9  7 +02 43 40 4.6  51  1.2  0.92 12   53 
063.93-31.21-023 21 39 46 +08 57 37 7.0 142  5.15 2.33 13  -23 
063.94+24.91-045 18  4 25 +37 26 22 4.1  43  0.93 0.88 24  -45 
063.97-17.39+039 20 55 14 +17 33 17 7.1 112  6.02 1.7  11   39 
064.14-41.18+050 22 10 57 +02 40 59 5.0  53  1.5  0.95 11   50 
064.49-30.53-043 21 38 53 +09 45 27 4.8  55  1.16 0.79 12  -43 
064.65-14.19-020 20 46  1 +19 59 22 5.1  66  1.48 1.02 10  -20 
064.75-12.55-026 20 40 37 +21  1 53 6.5  97  3.99 1.1  17  -26 
064.93-29.72-038 21 37 21 +10 34  8 8.0 226  8.88 2.47 11  -38 
064.99-24.93+073 21 22 21 +13 39 27 7.1  93  2.68 0.97 11   73 
065.61-24.45-056 21 22 18 +14 23 49 5.4  68  1.7  0.78 16  -56 
065.62-09.38-275 20 31 37 +23 34 34 7.2 103  3.84 0.91 22 -275 
065.82-23.32-054 21 19 11 +15 16  5 7.7  85  3.15 1.0  11  -54 
066.01-24.54-044 21 23 32 +14 37  9 5.5  62  1.67 0.92 13  -44 
066.41+00.68+065 19 55 54 +29 45  7 4.4  54  1.5  1.09 16   65 
067.00-13.04-038 20 47 57 +22 30 44 6.3  70  2.53 1.05 11  -38 
067.31-42.94+039 22 22 28 +03 17 13 4.4  57  1.51 0.82 14   39 
067.73-08.13+358 20 32 26 +25 59 45 4.4 175  4.97 1.44 49  358 
069.79-06.09-095 20 30 20 +28 51  0 7.2  72  2.18 1.29 12  -95 
069.80-19.88-019 21 18  4 +20 18 48 5.3  61  1.54 0.89 13  -19 
070.65+05.10-225 19 48  5 +35 38 47 6.9  71  2.2  1.03 13 -225 
071.06+05.13-213 19 48 56 +36  0 55 5.1  52  1.16 1.26 12 -213 
071.32-10.76-054 20 51 22 +27 14 53 5.6 149  2.72 1.42 16  -54 
071.55-21.94-025 21 29 15 +20 10 20 7.3 144  6.68 1.13 16  -25 
072.40-06.40+042 20 38 35 +30 45 33 5.1  79  3.03 1.79 11   42 
073.70-11.75-059 21  1 30 +28 25 59 5.4  56  1.8  0.93 25  -59 
073.70-19.46-302 21 27 14 +23 19 54 6.9  58  1.52 0.81 12 -302 
074.10-11.56-034 21  1 59 +28 51 26 7.2 125  5.27 1.55 14  -34 
074.60-20.10-270 21 31 48 +23 30 37 4.3  46  0.89 0.73 14 -270 
074.68-22.91-054 21 40 48 +21 36 58 7.8 121  4.24 1.24 12  -54 
074.71-16.04-061 21 19  1 +26 21  3 6.1  60  1.54 0.73 10  -61 
075.01-52.12-299 23  3 00 +00 21 48 6.5  72  3.14 1.03 21 -299 
075.98-15.64-042 21 21 22 +27 31 17 4.5  72  1.65 1.07 11  -42 
076.49-09.70+062 21  2 28 +31 51  1 4.9  52  1.31 1.25 10   62 
076.52-37.76-050 22 28 11 +11 52 57 6.3  67  2.06 0.99 11  -50 
076.61-24.95-047 21 52 20 +21 24  2 6.5  86  2.71 0.89 14  -47 
077.05-33.74-062 22 18 35 +15 11  3 7.5  75  3.14 0.97 16  -62 
077.08-26.79+074 21 59  5 +20 21  4 6.1  87  2.55 1.01 12   74 
077.08-44.34-036 22 46 51 +07  9 24 4.3  56  1.62 0.96 16  -36 
077.21+79.78-096 13 26 42 +33 59 16 6.6  61  1.36 0.55 15  -96 
077.54-08.72-090 21  2  8 +33 16 26 7.8  74  2.72 1.41 15  -90 
077.67-13.56-088 21 19 31 +30  8 15 4.0  39  0.63 0.74 12  -88 
077.74-11.59+071 21 12 57 +31 31  4 5.6  68  1.66 0.95 14   71 
078.06-39.30-325 22 36  1 +11 29 41 5.5  56  1.52 0.78 14 -325 
078.41-39.97-040 22 38 36 +11  8 55 6.1  62  2.23 1.31 17  -40 
078.52-14.96-041 21 26 48 +29 46  9 7.7 126  5.57 1.42 12  -41 
079.11-12.41-126 21 20  4 +31 56 46 7.6  75  3.24 1.17 17 -126 
079.11-35.40-072 22 28 25 +15  1 30 4.7  58  1.4  0.92 10  -72 
079.36-50.03-317 23  6  3 +03 42 48 6.9  62  2.48 0.9  11 -317 
079.88-23.61-050 21 57 55 +24 24 36 7.4  60  2.26 1.12 11  -50 
080.29-09.13-093 21 12 22 +35  1 44 4.5  45  0.91 0.94 17  -93 
080.98-34.01-402 22 29 43 +17  4 12 6.4  89  3.19 0.83 21 -402 
081.01-42.66-332 22 51 38 +10 15 16 4.3  40  0.83 0.8  13 -332 
081.04-51.81-240 23 13 46 +02 56 11 6.4  67  2.25 0.84 14 -240 
081.17-43.24-311 22 53 25 +09 51 30 4.7  53  1.49 0.76 18 -311 
081.65-51.53+049 23 14 19 +03 23  3 7.7  86  4.49 0.95 21   49 
082.60-08.73+069 21 18 40 +36 57 57 4.2  49  1.04 1.48 12   69 
083.17-44.66-047 23  1 32 +09 33 36 7.4  87  4.61 1.06 36  -47 
083.28-39.34-392 22 49 11 +13 56 19 4.7  42  0.9  0.85 13 -392 
084.85-40.49-351 22 55 57 +13 41 39 4.1  45  0.97 0.88 15 -351 
085.14-55.33-212 23 29 48 +01 26 26 6.2  94  4.17 1.05 24 -212 
085.58-42.19-342 23  1 44 +12 35  6 6.2  78  3.08 0.81 17 -342 
086.62-22.49+021 22 16  9 +29 13 20 7.0  83  2.79 1.35 13   21 
087.53-42.82-054 23  8  5 +12 50  4 4.8  60  1.49 1.04 10  -54 
088.11-17.95-085 22  8 25 +33 40 53 7.3  89  3.22 1.15 13  -85 
088.75-29.49-046 22 41 16 +24 36 34 5.6  77  2.41 0.92 18  -46 
089.26-28.90-061 22 41 31 +25 20 40 7.4  77  2.69 0.94 14  -61 
089.73-57.93-249 23 43 49 +00 30 57 4.3  50  1.42 1.11 17 -249 
090.24-23.28-041 22 30 48 +30 30 58 5.2  55  1.08 0.98 11  -41 
090.72-17.46-090 22 16 42 +35 33 20 6.4 132  5.35 2.1  12  -90 
091.55-40.51-378 23 13 58 +16 20 36 4.5  41  0.78 0.66 13 -378 
091.77-46.16-331 23 25 39 +11 27 21 7.7  88  4.1  0.95 19 -331 
091.92-40.07-330 23 14  7 +16 51 56 6.3  77  1.97 0.73 14 -330 
092.04-54.58-350 23 42  1 +04  4 38 6.3  72  2.25 1.01 11 -350 
092.06-40.55-341 23 15 28 +16 30  1 7.2  96  3.62 0.85 23 -341 
092.96-21.86-060 22 37  3 +33  4 24 7.2  84  3.33 0.92 18  -60 
093.19-32.15+056 23  1 40 +24 18 23 4.5  57  1.1  0.62 11   56 
093.69-31.47-066 23  1 52 +25  6 12 4.6  38  0.55 0.55 10  -66 
093.81-18.33-053 22 31 10 +36 29 18 7.0  98  3.79 1.65 12  -53 
093.87-45.75-338 23 30 11 +12 29 25 4.4  61  1.56 0.92 16 -338 
094.01-41.87-065 23 23 25 +16  0 21 4.1  36  0.67 0.77 13  -65 
095.07-41.13-353 23 25  1 +17  1  6 7.7  94  2.99 0.66 17 -353 
095.58-21.01-078 22 45  4 +35  3 37 6.8  81  2.51 0.94 16  -78 
095.82-22.91+040 22 50 30 +33 30 55 5.2  66  1.33 0.9  12   40 
098.10-38.63+037 23 29 34 +20 15 27 7.8  81  2.21 0.73 10   37 
098.63-45.90-031 23 42 52 +13 42 36 4.6  46  1.47 1.14 13  -31 
098.72-25.15-069 23  6 40 +32 44 40 4.5  33  0.63 1.24 11  -69 
100.23-23.08-089 23  8 26 +35 12 33 6.1  49  1.25 0.74 13  -89 
100.26-42.76-415 23 42 33 +17  3 22 5.3  78  1.5  0.72 18 -415 
100.94-38.33+024 23 37 52 +21 22 36 7.9  67  3.07 1.34 12   24 
103.44-56.48-055  0  8 49 +04 46 28 7.9 120  5.5  1.46 10  -55 
105.44-37.54+015 23 51 18 +23 16 59 6.1  55  1.6  0.81 11   15 
110.15-29.23-069 23 58 36 +32 19 32 6.1  46  1.27 0.88 18  -69 
114.39-28.55-110  0 15 20 +33 43 19 7.6  73  2.8  0.91 12 -110 
115.67-37.21-355  0 25 53 +25 17 59 4.4  41  1.1  1.0  19 -355 
116.45-54.79-031  0 36 22 +07 53 26 7.7  98  4.84 1.56 19  -31 
117.15-25.21-051  0 25  7 +37 22  9 7.8  98  3.9  1.2  16  -51 
118.71-57.57-371  0 42 20 +05 13 22 6.5  73  2.94 0.97 19 -371 
119.07-57.72-352  0 43 10 +05  5 22 4.8  74  2.48 1.19 21 -352 
119.34-40.28-052  0 39 34 +22 30 48 6.0  79  2.37 0.84 13  -52 
119.97-34.34+038  0 40 19 +28 27 47 4.4  39  0.63 0.67 11   38 
120.25-56.39-061  0 45 27 +06 27  8 7.3  98  4.33 1.39 11  -61 
121.66-55.27-061  0 48 30 +07 35 57 7.6 122  6.87 1.17 17  -61 
122.10-54.59-070  0 49 29 +08 16 42 7.7  91  3.91 1.14 15  -70 
122.43-32.71-384  0 49 28 +30  9 50 7.3  88  3.53 0.82 17 -384 
123.20-56.95-052  0 52  2 +05 55 32 4.1  63  1.88 1.1  12  -52 
124.37-34.07+027  0 56 52 +28 47 22 6.8  55  1.26 0.89 11   27 
126.01-34.18-064  1  3  2 +28 37 16 4.1  37  0.51 0.78 11  -64 
126.38-35.41+049  1  4  7 +27 22 32 4.8  44  0.78 0.75 11   49 
126.99-52.36-051  1  1 31 +10 25 43 6.3  91  3.67 1.28 12  -51 
127.07-33.18-402  1  7 22 +29 33 37 4.0  40  0.74 0.76 22 -402 
129.83-31.28-381  1 19  0 +31 13 24 4.2  54  0.74 0.63 14 -381 
130.43-54.01-075  1  9 14 +08 36 15 4.4  39  0.96 0.81 13  -75 
132.89-40.78-087  1 23 48 +21 27 44 4.1  38  0.64 0.83 10  -87 
133.35-55.65-070  1 15  2 +06 44 53 5.5  49  1.56 0.88 15  -70 
134.86-33.18-044  1 36 54 +28 38  3 5.5  41  1.12 0.94 10  -44 
137.28-24.30-038  1 56 56 +36 44 41 8.0  84  3.97 1.34 10  -38 
139.32-38.55-306  1 46 44 +22 33 36 6.1  45  1.12 1.03 12 -306 
141.99-38.29-311  1 55 42 +22 11 32 4.7  37  0.84 0.7  11 -311 
143.01-44.74-099  1 50  9 +15 49 53 7.5  70  2.98 0.87 11  -99 
144.02-31.31-148  2 13  7 +28 11 57 4.1  45  1.39 0.74 20 -148 
144.14-38.97-053  2  1 34 +20 59 53 6.9  72  2.93 1.17 13  -53 
144.68-38.79-110  2  3 33 +21  1 11 5.5  39  1.23 0.85 14 -110 
147.09-35.42-034  2 16 42 +23 25  2 5.5  50  1.5  0.9  10  -34 
147.46-38.35-139  2 12 51 +20 37  5 7.7  73  3.17 1.15 13 -139 
148.74-19.63-141  2 54 58 +36 58 16 5.6  43  1.28 1.09 17 -141 
148.96-44.10-109  2  7 34 +14 53 36 6.0  43  1.43 0.87 15 -109 
150.41-23.13-125  2 53 15 +33  9 58 6.7  68  2.49 1.02 15 -125 
150.90-37.77-139  2 24 23 +20  0 18 5.5  47  1.06 1.13 14 -139 
154.71-36.35-269  2 38 37 +19 49 10 6.6  81  2.82 0.71 23 -269 
155.71-46.33-349  2 20 54 +10 45 56 6.7  70  3.33 1.18 28 -349 
155.78-46.20-286  2 21 21 +10 51 45 4.7  41  1.2  1.19 16 -286 
156.28-38.03-274  2 39 37 +17 44 10 6.4  71  2.79 1.15 18 -274 
156.66-31.38-269  2 55 40 +23 14 15 7.7  80  3.73 1.0  18 -269 
157.39-31.28-262  2 58 12 +22 58 49 5.8  48  1.3  0.93 13 -262 
158.04-47.03-314  2 25  5 +09 21 32 4.9  40  0.94 1.03 14 -314 
158.10-31.60-320  2 59 36 +22 23  6 7.3  78  3.26 0.9  16 -320 
158.90-31.08-309  3  3 18 +22 25 28 6.8  56  1.84 0.83 16 -309 
160.53-49.72-044  2 24 57 +06 12 15 5.3  54  1.54 1.02 10  -44 
160.64-57.27-305  2  8 41 -00  9 39 4.1  40  1.17 0.89 19 -305 
160.67-21.36+029  3 34 42 +29 17 57 7.9  78  3.32 1.49 10   29 
160.93-30.17-075  3 11 44 +22  9 22 4.0  34  0.61 0.8  14  -75 
165.29-34.56-151  3 12 49 +16 26 23 4.7  55  1.19 1.23 19 -151 
165.95-05.14-088  4 46 33 +37 23 24 6.2  53  2.2  1.21 13  -88 
166.28-44.28-275  2 50 34 +08 20 30 4.8  52  1.39 1.07 12 -275 
166.55-13.64-118  4 17 58 +31 14 25 4.6  44  1.14 0.89 15 -118 
166.97-35.98-299  3 13 30 +14 28 15 4.8  99  1.11 0.42 16 -299 
167.14-33.35-272  3 20 57 +16 23 47 5.3  58  1.51 0.9  14 -272 
167.19-36.01-251  3 13 59 +14 19 48 4.7  58  1.7  0.95 17 -251 
167.52-33.83-128  3 20 40 +15 49 32 5.9  49  1.38 1.08 11 -128 
167.56-43.65-115  2 55  3 +08 15 16 5.8  54  1.72 0.95 11 -115 
167.63-46.31-262  2 48 28 +06  9 33 6.9  86  4.62 0.96 18 -262 
167.68-31.24-287  3 28 11 +17 41 45 6.7  49  1.65 0.89 11 -287 
168.03-31.26-274  3 29  3 +17 28 51 6.2  58  1.9  1.07 11 -274 
168.11-13.56-070  4 23  6 +30 11 53 6.4  66  2.56 1.67 12  -70 
170.11-17.69-138  4 15 28 +25 57 38 7.9  65  2.67 0.87 14 -138 
170.92+00.58-073  5 24 32 +36 53 17 7.7  83  3.46 1.36 11  -73 
171.77-32.16-214  3 36 15 +14 39 54 5.1  63  1.91 0.75 18 -214 
171.78-32.55-216  3 35 11 +14 22 44 6.1  82  2.73 1.05 19 -216 
172.30+03.66+028  5 41 14 +37 24 42 4.7  47  1.36 1.3  18   28 
172.59-29.43-112  3 46 17 +16  7 39 7.7  72  3.89 1.15 17 -112 
173.15-01.24-114  5 23 17 +34  1 23 5.1  44  1.2  0.98 18 -114 
174.62-11.93-062  4 47 35 +26 27 26 4.2  38  1.07 1.05 17  -62 
174.71-32.60-085  3 42 16 +12 36 24 6.6  61  1.93 1.01 11  -85 
175.28-32.56-074  3 43 45 +12 17 18 5.0  64  2.22 0.94 14  -74 
175.84-29.35-105  3 54 42 +14  8 35 5.7  61  2.1  1.39 14 -105 
176.52-33.16-098  3 44 52 +11  7  0 6.4  52  2.43 1.14 12  -98 
176.90-08.43-191  5  6  8 +26 48 42 4.3  42  1.0  0.91 15 -191 
176.95-05.77-126  5 16  1 +28 19  4 6.7  83  3.58 1.43 17 -126 
177.26+05.16+039  6  0  0 +33 54 43 6.5  81  3.18 1.31 18   39 
179.24-06.05-051  5 20 49 +26 17 14 6.6  67  2.66 1.28 12  -51 
179.49-23.70+026  4 21 10 +15 25  6 4.9  56  1.67 1.17 11   26 
179.55+05.31-108  6  5 52 +31 59 40 4.4  50  1.28 1.12 11 -108 
179.62-32.77-235  3 53  8 +09 26 40 5.4  52  1.36 0.87 12 -235 
180.25-28.19-203  4  8 44 +12  0 47 4.5  49  1.17 0.71 18 -203 
180.30-00.23+039  5 45 25 +28 33 35 5.2  55  1.65 1.11 22   39 
180.61-08.83-075  5 14  7 +23 35 22 4.4  42  0.92 0.89 13  -75 
180.88-38.88-049  3 37 15 +04 40 11 4.5  49  1.42 1.08 12  -49 
181.15-30.18-237  4  4 35 +10  8  1 6.2  73  2.45 0.79 10 -237 
181.27+16.46-050  6 57 48 +35 15 11 6.0  49  1.24 0.93 11  -50 
181.63+04.95-060  6  9  3 +29 59 44 4.4  43  0.99 1.01 15  -60 
182.24+12.75+029  6 43  5 +32 56  5 5.2  66  1.93 1.48 11   29 
182.67-08.91-099  5 18 49 +21 52 14 6.1  59  2.55 1.2  17  -99 
182.69-06.31-081  5 28 14 +23 17 34 4.4  43  1.01 0.87 12  -81 
182.95+08.10-106  6 24 48 +30 17 59 4.6  44  1.02 1.06 10 -106 
183.35-02.90-048  5 42 25 +24 33 41 5.2  60  1.92 1.24 10  -48 
183.42+00.36-059  5 54 57 +26 11  5 7.3 128  6.22 1.37 16  -59 
183.62-25.96-199  4 23 33 +11  4 33 4.0  30  0.62 0.67 10 -199 
184.02-03.17-051  5 42 56 +23 51 31 5.5  70  2.2  1.31 11  -51 
184.41+01.61-044  6  1 58 +25 56 51 7.6 108  6.12 1.36 19  -44 
184.42-24.86-182  4 28 53 +11 10 31 5.1  46  1.19 0.78 16 -182 
184.51-25.56-211  4 26 47 +10 41  8 5.9  64  2.49 1.34 17 -211 
185.25+00.93-042  6  1 11 +24 53 16 7.7  86  3.64 1.42 14  -42 
185.39-19.18-187  4 49 47 +13 49 12 5.1  55  1.49 0.85 14 -187 
185.45-23.30-196  4 36 15 +11 21 18 6.2  67  2.17 0.94 16 -196 
185.78-24.25-073  4 33 53 +10 32 43 4.9  38  0.94 0.77 15  -73 
185.80+06.60+063  6 24 33 +27  6  3 5.3  68  1.76 1.18 12   63 
186.03-23.16-069  4 38  1 +11  0 20 5.6  56  1.65 0.75 15  -69 
186.32-23.84-060  4 36 24 +10 23 30 4.8  52  1.39 0.83 16  -60 
186.57-15.46-117  5  5  3 +15  1 45 6.3  78  2.71 0.83 14 -117 
186.87+41.38+076  9  3 31 +36 30 10 6.0  53  1.52 0.94 18   76 
187.01+43.32+081  9 13  9 +36 34 36 4.4  46  1.13 1.1  14   81 
187.21-17.32-130  5  0  9 +13 28 32 4.5  46  1.02 0.87 11 -130 
187.38-20.17-104  4 50 55 +11 43 16 4.8  58  1.42 0.81 11 -104 
187.38-21.02-127  4 48  4 +11 14  2 5.6  53  1.48 0.79 14 -127 
187.92-12.92-086  5 16 48 +15 21 20 5.6  50  1.34 0.75 11  -86 
188.26-23.55-161  4 41 34 +09  6 32 5.8  52  1.7  0.76 11 -161 
188.27-25.96-180  4 33 36 +07 43  8 5.2  49  1.47 0.79 15 -180 
188.31+45.56+095  9 24 34 +35 48 50 4.4  33  0.72 1.01 10   95 
188.41-17.79-174  5  1 11 +12 15 45 7.1  61  2.17 0.81 17 -174 
188.46-18.23-191  4 59 49 +11 58 49 5.1  48  1.17 0.91 12 -191 
188.76+22.69-044  7 37 23 +30 48 23 7.9  87  3.53 0.88 14  -44 
188.85-31.33-043  4 17 12 +04 11 39 6.6  60  2.07 0.84 13  -43 
189.18-16.02-085  5  8 55 +12 38  4 4.2  42  0.95 0.76 13  -85 
189.42+30.69-094  8 14 12 +32 33 16 7.6 106  4.21 1.03 15  -94 
189.47-18.43-112  5  1 21 +11  4  9 4.5  54  1.62 0.94 13 -112 
189.61-26.64-035  4 34  8 +06 20 46 4.7  42  1.05 0.93 10  -35 
189.70-23.84-154  4 43 38 +07 51 39 7.1  64  2.37 0.76 14 -154 
189.87+01.10+062  6 11 37 +20 56  1 5.3  47  1.54 1.05 14   62 
189.95+40.56-067  9  0 58 +34  5 28 5.5  45  1.28 1.07 11  -67 
190.00+59.25-067 10 31 40 +34 41 35 6.0  51  1.27 0.87 10  -67 
190.20+46.29+030  9 28 38 +34 33 45 7.1  75  2.63 1.29 14   30 
190.84-05.77-172  5 48 24 +16 41  9 4.6  86  1.68 0.97 16 -172 
190.85-08.43-046  5 38 57 +15 18 37 5.5 108  4.19 1.45 14  -46 
190.94+45.57+044  9 25 21 +33 58 45 5.0  39  0.9  0.89 15   44 
191.11-11.83-047  5 27 31 +13 19  4 4.2  38  0.79 0.82 13  -47 
191.28+40.40-052  9  0 56 +33  3 55 4.5  48  0.97 0.83 11  -52 
191.58+44.75-066  9 21 41 +33 26 50 7.8  76  2.62 0.79 15  -66 
191.67+44.25+127  9 19 21 +33 19 11 5.2  55  1.12 1.03 11  127 
191.83-07.66+035  5 43 44 +14 52 37 6.2  85  3.46 1.42 12   35 
191.85+28.66+140  8  7 40 +29 58 18 5.0  44  1.04 0.73 14  140 
191.94-33.64-164  4 15 31 +00 44 12 4.1  38  0.83 0.9  12 -164 
191.97+23.03-048  7 43 22 +28  7 31 6.4  47  1.28 1.05 14  -48 
192.07-02.51-087  6  2 48 +17 15 23 4.1  62  1.02 0.9  11  -87 
192.30-15.77-086  5 16 23 +10 14 57 7.8  97  4.61 0.9  18  -86 
192.40-23.10-110  4 51 39 +06 12 51 7.3  96  5.12 1.37 16 -110 
192.48+34.88+058  8 36 13 +31  3 31 5.0  48  1.02 0.76 11   58 
192.52+20.52-087  7 33 31 +26 46 35 5.1  52  1.17 0.67 14  -87 
192.61-04.27+071  5 57 31 +15 55  3 4.8  63  1.87 0.86 11   71 
192.65-00.76-096  6 10 21 +17 36 10 7.5 150  7.21 1.53 20  -96 
192.76-23.20-083  4 52  2 +05 52 28 7.6 110  5.94 1.07 13  -83 
192.86-33.97-166  4 16  7 -00  4 58 6.3  69  2.88 0.99 19 -166 
193.01+21.78-077  7 39 32 +26 47 50 5.2  55  1.24 0.79 11  -77 
193.03-21.13-074  4 59 36 +06 47 16 5.0  46  0.98 0.84 13  -74 
193.27+28.66+044  8  9 22 +28 46 44 6.3  57  1.71 0.9  17   44 
193.28+25.39-035  7 55 12 +27 46  6 7.7  89  5.45 1.41 15  -35 
193.47-24.86-108  4 47 49 +04 26 10 5.5  62  2.29 1.04 15 -108 
193.72-26.21-069  4 43 46 +03 30 48 7.1  78  3.0  0.99 14  -69 
193.83+18.64+091  7 27 45 +24 56 29 7.7 112  5.17 1.77 19   91 
193.96-09.95+071  5 40  3 +11 54  3 6.4  91  3.25 1.23 12   71 
193.98+27.19-045  8  3 50 +27 44 15 6.1  60  1.82 0.82 14  -45 
194.91+11.58-073  7  1 23 +21 10 34 7.9 103  4.57 0.98 17  -73 
195.17+37.47+082  8 50 12 +29 31 59 5.2  45  1.16 0.77 13   82 
195.18+25.76-041  7 59 18 +26 15 53 5.4  58  1.64 0.8  21  -41 
195.35+28.10+047  8  9 24 +26 52 13 7.7  98  4.87 1.1  14   47 
195.37+20.67+069  7 38 24 +24 20 33 6.0  55  1.49 0.75 16   69 
195.39+06.54-052  6 42 57 +18 33 51 6.1  97  3.69 1.76 14  -52 
195.48-31.76-137  4 28 16 -00 44 48 4.8  58  1.84 0.93 14 -137 
195.84-21.65-037  5  3 23 +04 17 44 5.8  64  2.57 1.53 16  -37 
195.93+00.10+060  6 20  2 +15  7 59 5.2  65  2.08 1.17 13   60 
195.97+42.96-038  9 15 33 +30  3  1 5.9  80  3.18 1.0  13  -38 
195.97-01.34-038  6 14 53 +14 25  0 7.9 101  5.5  1.15 20  -38 
196.33-28.28-084  4 41 40 +00 27 13 4.9  42  1.1  0.97 12  -84 
196.61+20.07+060  7 37 51 +23  2 49 6.8  53  1.69 0.74 15   60 
196.65-24.99-092  4 53 30 +01 55 26 4.8  62  2.31 1.04 19  -92 
196.94+16.14+048  7 22 41 +21 14 38 7.1  74  2.64 1.04 13   48 
197.07-06.81-048  5 57 25 +10 48 16 4.1  59  1.41 1.14 14  -48 
197.16+23.27-034  7 51 39 +23 43 56 4.1  53  1.08 1.23 15  -34 
197.33+00.91-046  6 25 43 +14 16 26 4.8 119  6.34 1.9  25  -46 
197.61+36.89+041  8 49 47 +27 30 17 6.8  70  2.27 0.88 14   41 
197.66+47.30+052  9 36 12 +29 36 43 7.6  63  2.11 0.79 12   52 
197.67+03.22-072  6 34 52 +15  2 24 4.9  82  2.7  1.14 13  -72 
197.90+30.93-034  8 24 26 +25 37  9 5.8  49  1.48 1.08 12  -34 
198.01+16.46-071  7 25 43 +20 25 28 5.5  79  2.54 0.9  16  -71 
198.16+14.73-052  7 19 12 +19 35 52 6.5 125  3.91 0.94 15  -52 
198.23+41.12-037  9  8 51 +28  1 58 4.5  55  1.55 1.05 10  -37 
198.64+41.76-038  9 12  1 +27 52 32 6.2  77  2.23 0.85 13  -38 
198.68+18.77+076  7 35 52 +20 44 33 4.5  55  1.64 0.88 13   76 
198.80+23.75+027  7 55 55 +22 29 39 7.1  65  2.59 1.0  11   27 
198.97-12.59+043  5 40 50 +06 19 38 5.1  41  1.36 0.82 16   43 
199.09+17.69-084  7 32 15 +19 57 35 5.0  64  1.13 0.79 12  -84 
199.24+11.65+069  7  9 15 +17 21 44 4.3  44  0.84 0.83 11   69 
199.44+19.17+034  7 38 38 +20 14 15 7.9 111  3.68 0.87 16   34 
199.47+32.49-026  8 32 48 +24 49  4 7.6  57  1.46 1.02 16  -26 
199.78-15.67+085  5 31 37 +04  7 10 4.8  37  0.83 0.86 16   85 
199.98-03.30-093  6 15 38 +09 57  7 4.5  47  1.15 0.88 13  -93 
200.01-03.30-055  6 15 41 +09 55 29 4.5  48  1.18 1.04 13  -55 
200.15+38.26+020  8 58  1 +25 54 50 4.7  42  1.2  0.77 15   20 
200.30-03.93-062  6 13 59 +09 22 47 4.9  45  1.01 0.82 13  -62 
200.32-13.16+056  5 41 27 +04 54 14 4.4  47  1.32 0.95 15   56 
200.59+14.21+063  7 21 15 +17 14 22 6.3  76  2.05 0.8  11   63 
200.99+43.92-037  9 23 12 +26 40 34 4.3  38  0.93 1.07 16  -37 
201.48+43.37-057  9 21 10 +26 12 24 7.5  90  3.14 0.91 11  -57 
201.81-22.14-057  5 12 54 -00 44  5 7.9 102  6.36 1.22 18  -57 
201.82+46.85+043  9 36 34 +26 44 31 5.1  57  1.35 0.71 17   43 
201.84+03.53+122  6 43 46 +11 28 39 7.1  88  3.98 0.87 18  122 
201.91-01.75-050  6 24 51 +08 59 15 6.5 109  5.2  1.13 23  -50 
201.98-01.48-043  6 25 58 +09  2 55 6.2 148  6.38 1.91 12  -43 
202.00-05.36-025  6 12 10 +07 12 16 5.9  82  2.89 1.19 12  -25 
202.04+06.61+113  6 55 25 +12 41  4 6.9  56  2.08 0.7  22  113 
202.28+00.41-039  6 33 18 +09 39 20 8.0 225 13.47 2.34 20  -39 
202.34+29.79+073  8 25  5 +21 37 20 4.7  54  1.37 0.88 16   73 
202.59+01.82+078  6 38 57 +10  1 59 4.9  49  1.31 0.78 12   78 
203.20+34.35+021  8 44 43 +22 25 44 4.9  44  1.12 0.91 11   21 
203.60+53.72+072 10  7 47 +26 56  6 5.5  47  1.3  0.75 11   72 
203.90+49.72+048  9 50 25 +25 59 20 4.8  53  1.36 0.79 15   48 
205.81-09.42+078  6  4 55 +01 57 53 5.1  62  1.87 1.18 14   78 
206.56+52.05+067 10  2  4 +24 51 13 5.9  76  2.35 0.93 18   67 
207.17+06.23+069  7  3 15 +07 57 14 4.6  49  1.44 0.89 19   69 
208.08+19.36-019  7 52 58 +12 49 57 5.8  55  2.09 1.12 17  -19 
208.48+16.39+054  7 42 37 +11 14 47 6.1  66  2.25 0.85 16   54 
208.54-01.17+078  6 39 16 +03 22 21 6.1  86  3.46 1.35 10   78 
209.60-00.02+094  6 45 18 +02 57 16 7.0  84  3.26 1.06 12   94 
211.38+16.66+057  7 48 27 +08 50 53 6.3  97  3.8  1.29 16   57 
211.72+21.10+035  8  5 17 +10 28 26 6.9 132  7.96 1.33 22   35 
211.82+31.15-018  8 42 59 +14 31  7 4.3  52  1.36 0.89 11  -18 
211.83+06.42+103  7 12 19 +03 53 40 5.6  55  1.7  0.97 12  103 
212.73+62.40+061 10 49 38 +23 55 34 5.8  51  1.41 0.79 20   61 
213.83+36.74+085  9  6 57 +15  9 54 5.5  63  1.79 0.96 15   85 
214.14+16.59+119  7 52 54 +06 26 46 7.1  60  2.0  0.9  12  119 
214.43+36.51+042  9  6 51 +14 37 59 6.0  61  1.75 0.87 11   42 
214.90+51.36-043 10  5 21 +19 41 54 6.3 117  3.69 0.97 11  -43 
215.21+38.73+059  9 16 20 +14 55 52 4.8  41  0.81 0.68 12   59 
215.37+51.18+021 10  5  4 +19 21 47 4.6  42  0.86 0.87 14   21 
215.47+37.95+065  9 13 41 +14 26  4 4.5  46  1.07 0.82 14   65 
215.69+35.34+079  9  4  9 +13 13 41 6.9  56  1.8  0.88 11   79 
216.14+17.22+063  7 58 38 +05  0 52 4.2  57  1.46 1.0  12   63 
216.46+29.30+074  8 42 51 +10  6  7 5.3  47  1.43 0.78 14   74 
216.62+26.31+097  8 32 12 +08 40  8 5.2  46  1.37 0.79 15   97 
216.76+26.13+100  8 31 45 +08 28 54 5.7  64  2.33 0.84 28  100 
216.86+40.56+027  9 25 21 +14 29  6 6.8  77  3.17 0.94 16   27 
217.27+12.91+080  7 45 14 +02  4 53 4.8  52  1.59 0.86 17   80 
217.60+51.69-041 10  9  6 +18 14  4 8.0  73  3.01 0.86 12  -41 
218.47+25.07+104  8 30 43 +06 37 48 6.1  61  2.53 0.79 28  104 
218.58+20.86+055  8 15 50 +04 36 59 6.0  50  1.52 0.94 14   55 
218.81+15.33+089  7 56 36 +01 52  8 7.7  91  4.79 1.1  26   89 
221.30+17.34+079  8  8 11 +00 42  9 4.3  38  0.94 0.83 13   79 
223.19+65.13-040 11  6 41 +20 18 25 7.4  70  2.18 1.04 10  -40 
224.78+53.81+036 10 24 23 +15  4 32 6.4  65  1.85 0.9  14   36 
224.86+36.30+079  9 21  1 +06 59 27 4.9  41  1.41 0.9  12   79 
224.98+31.80+083  9  5 23 +04 43 38 7.1  83  3.57 1.04 11   83 
226.32+38.71+073  9 31 48 +07  8 31 5.9  52  1.74 0.81 12   73 
227.72+67.32+038 11 18 16 +19 27 25 4.8  45  0.75 0.74 14   38 
229.09+46.87-046 10  4 32 +09 24 40 4.5  44  0.89 0.82 10  -46 
229.35+46.20+028 10  2 33 +08 55 11 4.9  44  1.05 0.73 10   28 
231.26+47.98-047 10 11 26 +08 42 32 7.4  64  2.68 1.03 11  -47 
231.46+45.69-042 10  3 48 +07 23 34 6.6  65  2.54 0.95 14  -42 
232.46+59.03+079 10 51 38 +13 45 43 5.4  47  1.34 0.78 13   79 
232.96+36.77-026  9 36  3 +01 38 59 5.5  61  2.24 1.08 16  -26 
234.42+54.50+092 10 38  5 +10 28 48 4.1  35  0.69 0.78 11   92 
236.07+39.12+071  9 49 21 +00 56 23 7.9  67  3.15 1.0  16   71 
236.28+39.32+066  9 50 24 +00 55 16 6.2  48  1.48 0.85 11   66 
239.80+69.44+043 11 35  6 +16 35 54 5.5  63  1.29 0.47 30   43 
239.85+46.46+034 10 19 36 +03  2 14 5.9  49  1.48 0.87 12   34 
242.20+72.74+025 11 48 20 +17 50 25 4.7  43  0.79 0.83 11   25 
242.57+73.06+030 11 49 41 +17 56  5 6.0  60  1.74 0.71 15   30 
245.54+73.07-072 11 51 54 +17 15  1 6.8  68  1.8  0.71 14  -72 
246.56+84.36+009 12 30 54 +23 54 49 6.7  55  1.88 1.03 17    9 
249.26+77.13+077 12  7 38 +19  5 23 5.2  56  1.36 0.77 13   77 
260.27+55.01+108 11 19 57 -00  6 00 4.9  35  0.99 0.91 12  108 
260.62+56.94+077 11 25 14 +01 19 28 6.9  59  2.5  0.91 11   77 
267.65+76.72+056 12 19 42 +16  4 29 7.0  63  2.19 0.97 12   56 
268.37+63.86+059 11 53 20 +04 57 46 7.7  65  2.86 0.75 12   59 
270.74+63.82+045 11 56 53 +04 24 27 7.3  66  2.79 0.93 14   45 
287.88+64.11-053 12 25 22 +02  0  9 5.5  43  1.47 0.83 18  -53 
289.10+61.43+044 12 25 10 -00 44  6 4.9  40  1.12 0.83 11   44 
291.07+62.01+024 12 29 17 -00 20 50 7.4  87  5.2  1.28 30   24 
291.35+65.72+036 12 32 28 +03 16 28 4.3  43  1.26 0.81 13   36 
294.03+64.79+026 12 36 19 +02 10 52 4.7  34  0.84 0.81 13   26 
294.76+64.47+032 12 37 23 +01 49  5 6.0  44  1.42 1.05 10   32 
297.55+77.14+015 12 46 30 +14 18 59 7.4  49  2.08 0.96 12   15 
298.17+63.01+039 12 42 48 +00 12 50 5.1  39  1.13 0.71 13   39 
299.01+68.15+269 12 45 35 +05 19 27 6.1  50  1.79 0.7  20  269 
306.87+71.33+158 12 56 32 +08 29 51 7.6  93  5.07 1.17 22  158 
307.18+71.10+149 12 56 59 +08 16 32 4.1  43  0.97 0.76 12  149 
307.78+71.61+131 12 57 37 +08 47 58 7.6 112  6.36 1.41 26  131 
313.17+68.06-043 13  6 45 +05 29 38 6.8  76  4.33 0.89 19  -43 
320.88+69.98-034 13 15 54 +07 58  8 4.2  30  0.63 0.72 12  -34 
321.69+67.08+032 13 20 20 +05 15 52 6.1  56  1.76 1.0  13   32 
325.32+77.68+031 13 10 49 +15 39 21 4.9  41  0.97 0.89 15   31 
332.07+71.62-033 13 27 25 +10 48 37 7.4  79  3.36 1.27 10  -33 
332.83+74.80-019 13 22 22 +13 45 12 6.8  58  2.64 1.21 19  -19 
337.51+72.01-027 13 32 44 +11 58 11 5.1  50  1.39 0.73 11  -27 
342.82+70.55+032 13 41 49 +11 41 23 5.0  38  1.05 0.8  17   32 
345.38+77.18+073 13 27 33 +17 23 38 4.4  47  1.05 0.68 18   73 
347.18+68.12-050 13 52 50 +10 41 27 5.0  37  0.84 0.8  11  -50 
347.35+77.30-056 13 28 38 +17 45 52 4.7  42  0.85 0.76 10  -56 
347.65+67.82-039 13 54  9 +10 34 21 5.1  49  1.63 0.82 13  -39 
353.58+60.19+014 14 22 30 +06 36 48 7.0  38  1.36 0.93 14   14 
354.93+55.82+034 14 36 49 +03 58 46 6.2  53  2.09 0.97 14   34 
355.51+72.89-057 13 47 43 +16  3 45 5.2  42  1.0  0.78 10  -57

